Neural modelling of the encoding of fast frequency modulation

Frequency modulation (FM) is a basic constituent of vocalisation in many animals as well as in humans. In human speech, short rising and falling FM-sweeps called formant transitions characterise individual speech sounds. There are two representations of FM in the ascending auditory pathway: a spectral representation, holding the instantaneous frequency of the stimuli; and a sweep representation, consisting of neurons that respond selectively to FM direction. To-date computational models use feedforward mechanisms to explain FM encoding. However, from neuroanatomy we know that there are massive feedback projections in the auditory pathway. Here, we found that a classical FM-sweep perceptual effect, the sweep pitch shift, cannot be explained by standard feedforward processing models. We hypothesised that the sweep pitch shift is caused by a predictive interaction between the sweep and the spectral representation. To test this hypothesis, we developed a novel model of FM encoding incorporating a predictive feedback mechanism. The model fully accounted for experimental data that we acquired in a perceptual experiment with human participants as well as previously published experimental results. We also designed a new family of stimuli for a second perceptual experiment to further validate the model. Combined, our results indicate that predictive interaction between different frequency encoding and direction encoding neural representations plays an important role in the neural processing of FM. In the brain, this mechanism is likely to occur at early stages of the processing hierarchy.

==> createSounds.m <==
function createSounds()

	FBAR = [900, 1200, 1500];
	DELT = linspace(-600, 600, 10);

	for fbar = FBAR
		for delta = DELT
			singleSweep(fbar, delta);
			if abs(delta) < 350
				sweepTrain(fbar, delta);
			end
		end
	end


end



function singleSweep(fbar, delta)

    fs        = 48000; % Herz
    durations = [0.005, 0.04, 0.005]; % seconds

	f0 = fbar - 0.5 * delta;
	f1 = fbar + 0.5 * delta;
   
    N = durations * fs;
    stim = zeros([1, sum(N)]);
    
	fsweep = 1 ./ linspace(1 / f0, 1 / f1, N(2));
    f = [f0 * ones([1, N(1)]), fsweep, f1 * ones([1, N(3)])];
    phase = 2 * pi * cumsum(f) / fs;
    stim = stim + (1 / length(f0)) * sin(phase);

    N = durations(1) * fs;
    
    hamm = hamming(2 * N);
    modd = ones(size(stim));

    modd(1:N)                        = hamm(1:N);
    modd((length(stim) - N + 1):end) = hamm((N+1):end);

    stim = [zeros([1, 0.05*fs]), stim .* modd, zeros([1, 0.05*fs])];

    c = clock();
    audiowrite(sprintf('sweep_fbar%dHz_delta%dHz.wav', fbar, round(delta)), stim, fs);

    %sound(stim, fs);
    %pause(sum(durations) + 0.01);

end



function sweepTrain(fbar, delta)

    fs        = 48000; % Herz
    durations = [0.005, 0.04, 0.005]; % seconds
    reps      = 5; % Number of repetitions

	f0 = fbar - 0.5 * delta;
	f1 = fbar + 0.5 * delta;
   
    N = durations * fs;
    stim = zeros([1, sum(N)]);
    
    fsweep = 1 ./ linspace(1 / f0, 1 / f1, N(2));
    f = [];
    for i = 1:reps
        f = [f, f0 * ones([1, N(1)]), fsweep, f1 * ones([1, N(3)])];
    end

    phase = 2 * pi * cumsum(f) / fs;
    stim = (1 / length(f0)) * sin(phase);

    N = durations(1) * fs;
    
    hamm = hamming(2 * N);
    modd = ones(size(stim));

    modd(1:N)                        = hamm(1:N);
    modd((length(stim) - N + 1):end) = hamm((N+1):end);

    stim = [zeros([1, 0.05*fs]), stim .* modd, zeros([1, 0.05*fs])];

    c = clock();
    audiowrite(sprintf('train_fbar%dHz_delta%dHz.wav', fbar, round(delta)), stim, fs);

    %sound(stim, fs);
    %pause(sum(durations) + 0.01);

end

